Differential Privacy with Random Projections and Sign Random Projections

In this paper, we develop a series of differential privacy (DP) algorithms from a family of random projections (RP) for general applications in machine learning, data mining, and information retrieval. Among the presented algorithms, iDP-SignRP is remarkably effective under the setting of ``individual differential privacy'' (iDP), based on sign random projections (SignRP). Also, DP-SignOPORP considerably improves existing algorithms in the literature under the standard DP setting, using ``one permutation + one random projection'' (OPORP), where OPORP is a variant of the celebrated count-sketch method with fixed-length binning and normalization. Without taking signs, among the DP-RP family, DP-OPORP achieves the best performance. Our key idea for improving DP-RP is to take only the signs, i.e., $sign(x_j) = sign\left(\sum_{i=1}^p u_i w_{ij}\right)$, of the projected data. The intuition is that the signs often remain unchanged when the original data ($u$) exhibit small changes (according to the ``neighbor'' definition in DP). In other words, the aggregation and quantization operations themselves provide good privacy protections. We develop a technique called ``smooth flipping probability'' that incorporates this intuitive privacy benefit of SignRPs and improves the standard DP bit flipping strategy. Based on this technique, we propose DP-SignOPORP which satisfies strict DP and outperforms other DP variants based on SignRP (and RP), especially when $\epsilon$ is not very large (e.g., $\epsilon = 5\sim10$). Moreover, if an application scenario accepts individual DP, then we immediately obtain an algorithm named iDP-SignRP which achieves excellent utilities even at small~$\epsilon$ (e.g., $\epsilon<0.5$).

==> fig/CompOpt.m <==
function CompOpt

del = 1e-8; fname = 'OptSig1e8.mat'

E = [0.1:0.1:1 1.2 1.5 2:10 12:2:20 25:5:200 210:10:500 550:50:1000];
D = [0.01:0.01:0.1 0.2:0.1:2 2.5 2:100];
for i = 1:length(E)
    i
    e = E(i);
    for j = 1:length(D)
        d = D(j);
        %sig = [1e-7:1e-7:1e-6 2e-6:1e-6:1e-5 2e-5:1e-5:1e-4 2e-4:1e-4:1e-3 2e-3:1e-3:1e-2 0.02:0.01:0.1 0.2:0.1:1 1.2 1.5 2:100 105:5:1000 1100:100:10000];

        sig0 = d.*sqrt(2.*(log(1./del)+e))./e;
        dif = (sig0*1.1 - sig0./3)/10000;
        sig = sig0./20:dif:sig0*2;
        f = normcdf(d./2./sig-e.*sig./d).*exp(-e) - normcdf(-d./2./sig-e.*sig./d)-del.*exp(-e);
        [~,ind] = min(abs(f));
        SIG(i,j) = sig(ind);
        SIG0(i,j) = sig0;
    end
end

feval('save',fname,'SIG0','SIG','D','E');


return;

del = 1e-6; fname = 'OptSig1e6.mat'

feval('load',fname);

D0 = [0.1 1 10 100];
E0 = [0.1 1 10 100];

figure;
for i = 1:length(D0)
    [~,ind] = min(abs(D-D0(i)));
    loglog(E,SIG(:,ind),'b-','linewidth',2); hold on; grid on;
    text(1,SIG(10,ind),['\Delta_2 = ' num2str(D0(i))],'fontsize',14,'color','k','fontweight','bold');
    %loglog(E,SIG0(:,ind),'k--','linewidth',2); hold on; grid on;    
end
set(gca,'fontsize',20);
set(gca,'xlim',[0.1 100]);
xlabel('\epsilon');ylabel('\sigma');
text(1,100,'\delta = 1e-6','fontsize',20,'fontweight','bold','color','r');
set(gca,'xminorgrid','off','yminorgrid','off');




figure;
for i = 1:length(E0)
    [~,ind] = min(abs(E-E0(i)));
    loglog(D,SIG(ind,:),'b-','linewidth',2); hold on; grid on;
    text(1,SIG(ind,10),['\epsilon = ' num2str(E0(i))],'fontsize',14,'color','k','fontweight','bold');
end
set(gca,'fontsize',20);
set(gca,'xlim',[0.1 100]);
xlabel('\Delta_2');ylabel('\sigma');
text(1,100,'\delta = 1e-6','fontsize',20,'fontweight','bold','color','r');
set(gca,'xminorgrid','off','yminorgrid','off');

==> fig/PlotSignFlip.m <==
function PlotSignFlip

   

fname = 'SignFlipProb.mat';
feval('load',fname);

m1 = mean(m1,3);
m2 = mean(m2,3);
m3 = mean(m3,3);
m4 = mean(m4,3);
m5 = mean(m5,3);

figure;
plot(P,m1(1,:),'r-o','linewidth',2); hold on; grid on;
plot(P,m2(1,:),'k--','linewidth',2); hold on; grid on;
plot(P,m3(1,:),'b-*','linewidth',2); hold on; grid on;
plot(P,m4(1,:),'m-','linewidth',2); hold on; grid on;
plot(P,m5(1,:),'g-d','linewidth',2); hold on; grid on;
set(gca,'fontsize',20);
legend('Gaussian','uniform','s = 1', 's = 3','s = 10');
xlabel('p'); ylabel('Prob');
set(gca,'xtick',[10 200:200:1000],'XTickLabelRotation',0);
text(200,0.7,'\beta = 1', 'fontsize',20,'color','k','FontWeight','bold')

%Pt = 2*normcdf(1./sqrt(P/3))-1;
%plot(P,Pt,'k--','linewidth',2);

%for i = 1:length(P)
%    p = P(i);
%    r = 1./sqrt(p/3);
%    Pa(i) = integral(@(x) 2.*p.*(2*normcdf(x)-1).^(p-1).*normpdf(x).*(2.*normcdf(r.*x)-1), 0, inf );
%end

%plot(P,Pa,'g-','linewidth',2)

%return;

figure;
plot(P,m1(2,:),'r-o','linewidth',2); hold on; grid on;
plot(P,m2(2,:),'k--','linewidth',2); hold on; grid on;
plot(P,m3(2,:),'b-*','linewidth',2); hold on; grid on;
plot(P,m4(2,:),'m-','linewidth',2); hold on; grid on;
plot(P,m5(2,:),'g-d','linewidth',2); hold on; grid on;
set(gca,'fontsize',20);
legend('Gaussian','uniform','s = 1', 's = 3','s = 10');
xlabel('p'); ylabel('Prob');
set(gca,'xtick',[10 200:200:1000],'XTickLabelRotation',0);
text(200,0.35,'\beta = 0.5', 'fontsize',20,'color','k','FontWeight','bold')


figure;
plot(P,m1(3,:),'r-o','linewidth',2); hold on; grid on;
plot(P,m2(3,:),'k--','linewidth',2); hold on; grid on;
plot(P,m3(3,:),'b-*','linewidth',2); hold on; grid on;
plot(P,m4(3,:),'m-','linewidth',2); hold on; grid on;
plot(P,m5(3,:),'g-d','linewidth',2); hold on; grid on;
set(gca,'fontsize',20);
legend('Gaussian','uniform','s = 1', 's = 3','s = 10');
xlabel('p'); ylabel('Prob');
set(gca,'xtick',[10 200:200:1000],'XTickLabelRotation',0);
text(200,0.07,'\beta = 0.1', 'fontsize',20,'color','k','FontWeight','bold')





==> fig/PlotSignFlip2.m <==
function PlotSignFlip

    
%P = [10 20 30 40 50 100 200 500 1000];


fname = 'SignFlipProb.mat';
feval('load',fname);

m1 = mean(m1,3);
m2 = mean(m2,3);
m3 = mean(m3,3);
m4 = mean(m4,3);
m5 = mean(m5,3);

figure;
plot(P,m1(1,:),'r-o','linewidth',2); hold on; grid on;
%plot(P,m2(1,:),'k--','linewidth',2); hold on; grid on;
plot(P,m3(1,:),'b-*','linewidth',2); hold on; grid on;
%plot(P,m4(1,:),'m-','linewidth',2); hold on; grid on;
%plot(P,m5(1,:),'g-d','linewidth',2); hold on; grid on;
set(gca,'fontsize',20);
legend('Gaussian','uniform','s = 1', 's = 3','s = 10');
xlabel('p'); ylabel('Prob');
set(gca,'xtick',[10 200:200:1000],'XTickLabelRotation',0);
text(200,0.7,'\beta = 1', 'fontsize',20,'color','k','FontWeight','bold')

Pt = 2*normcdf(1./sqrt(P/3))-1;
plot(P,Pt,'k--','linewidth',2);

for i = 1:length(P)
    p = P(i);
    r = 1./sqrt(p/3);
    Pa(i) = integral(@(x) 2.*p.*(2*normcdf(x)-1).^(p-1).*normpdf(x).*(2.*normcdf(r.*x)-1), 0, inf );
end

plot(P,Pa,'g-','linewidth',2)

%return;

figure;
plot(P,m1(2,:),'r-o','linewidth',2); hold on; grid on;
plot(P,m2(2,:),'k--','linewidth',2); hold on; grid on;
plot(P,m3(2,:),'b-*','linewidth',2); hold on; grid on;
plot(P,m4(2,:),'m-','linewidth',2); hold on; grid on;
plot(P,m5(2,:),'g-d','linewidth',2); hold on; grid on;
set(gca,'fontsize',20);
legend('Gaussian','uniform','s = 1', 's = 3','s = 10');
xlabel('p'); ylabel('Prob');
set(gca,'xtick',[10 200:200:1000],'XTickLabelRotation',0);
text(200,0.35,'\beta = 0.5', 'fontsize',20,'color','k','FontWeight','bold')


figure;
plot(P,m1(3,:),'r-o','linewidth',2); hold on; grid on;
plot(P,m2(3,:),'k--','linewidth',2); hold on; grid on;
plot(P,m3(3,:),'b-*','linewidth',2); hold on; grid on;
plot(P,m4(3,:),'m-','linewidth',2); hold on; grid on;
plot(P,m5(3,:),'g-d','linewidth',2); hold on; grid on;
set(gca,'fontsize',20);
legend('Gaussian','uniform','s = 1', 's = 3','s = 10');
xlabel('p'); ylabel('Prob');
set(gca,'xtick',[10 200:200:1000],'XTickLabelRotation',0);
text(200,0.07,'\beta = 0.1', 'fontsize',20,'color','k','FontWeight','bold')





==> fig/TestSignFlip.m <==
function TestSignFlip


k = 1e4;

P = [10 20 30 40 50 60 80 100 120 150 200 300 400 500 600 800 1000];

for t = 1:1e4
    t
    for i = 1:length(P)
        p = P(i);
        u = rand(1,p)*2-1;
        w = randn(p,k);
        z = u*w;
        m1(1,i,t) = mean(max(abs(w))>abs(z));
        m1(2,i,t) = mean(max(abs(w)*0.5)>abs(z));
        m1(3,i,t) = mean(max(abs(w)*0.1)>abs(z));

        w = rand(p,k)*2-1;
        z = u*w;
        m2(1,i,t) = mean(max(abs(w))>abs(z));
        m2(2,i,t) = mean(max(abs(w)*0.5)>abs(z));
        m2(3,i,t) = mean(max(abs(w)*0.1)>abs(z));

        w = (randn(p,k)>0)*2-1;
        z = u*w;
        m3(1,i,t) = mean(max(abs(w))>abs(z));
        m3(2,i,t) = mean(max(abs(w)*0.5)>abs(z));
        m3(3,i,t) = mean(max(abs(w)*0.1)>abs(z));

        s = 3;
        w = ((randn(p,k)>0)*2-1).*(rand(p,k)<=1/s)*sqrt(s);
        z = u*w;
        m4(1,i,t) = mean(max(abs(w))>abs(z));
        m4(2,i,t) = mean(max(abs(w)*0.5)>abs(z));
        m4(3,i,t) = mean(max(abs(w)*0.1)>abs(z));

        s = 10;
        w = ((randn(p,k)>0)*2-1).*(rand(p,k)<=1/s)*sqrt(s);
        z = u*w;
        m5(1,i,t) = mean(max(abs(w))>abs(z));
        m5(2,i,t) = mean(max(abs(w)*0.5)>abs(z));
        m5(3,i,t) = mean(max(abs(w)*0.1)>abs(z));
    end
    fname = 'SignFlipProb.mat';
    feval('save',fname,'m1','m2','m3','m4','m5','P','-double')
end


return;

[m1(1,:);m2(1,:);m3(1,:);m4(1,:);m5(1,:)]
[m1(2,:);m2(2,:);m3(2,:);m4(2,:);m5(2,:)]
[m1(3,:);m2(3,:);m3(3,:);m4(3,:);m5(3,:)]









